Bootstrap Bounds on Closed Einstein Manifolds

A compact Riemannian manifold is associated with geometric data given by the eigenvalues of various Laplacian operators on the manifold and the triple overlap integrals of the corresponding eigenmodes. This geometric data must satisfy certain consistency conditions that follow from associativity and the completeness of eigenmodes. We show that it is possible to obtain nontrivial bounds on the geometric data of closed Einstein manifolds by using semidefinite programming to study these consistency conditions, in analogy to the conformal bootstrap bounds on conformal field theories. These bootstrap bounds translate to constraints on the tree-level masses and cubic couplings of Kaluza-Klein modes in theories with compact extra dimensions. We show that in some cases the bounds are saturated by known manifolds.

==> anc/consistency-conditions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     69198,       1924]
NotebookOptionsPosition[     68120,       1896]
NotebookOutlinePosition[     68462,       1911]
CellTagsIndexPosition[     68419,       1908]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Consistency conditions for Einstein manifolds", "Title",
 CellChangeTimes->{{3.8013621930567627`*^9, 
  3.801362201754818*^9}},ExpressionUUID->"59fe9af4-5a4a-4eb3-99dc-\
d39f6a2b363d"],

Cell["\<\
This is version 1 of the ancillary notebook for the paper \"Bootstrap Bounds \
on Closed Einstein Manifolds\" by James Bonifacio & Kurt Hinterbichler. \
\>", "Text",
 CellChangeTimes->{{3.801362358066621*^9, 3.8013624343632927`*^9}, {
   3.8013624973333387`*^9, 3.8013626177382917`*^9}, {3.801362907484593*^9, 
   3.801362925097205*^9}, {3.801363101065448*^9, 3.8013631116188087`*^9}, {
   3.803921525317069*^9, 3.8039215345593433`*^9}, {3.803921887389245*^9, 
   3.8039218885155134`*^9}, {3.803921969891461*^9, 3.8039219912843375`*^9}, 
   3.803922081250407*^9},ExpressionUUID->"7bdf340f-17b4-4fdc-977c-\
a065c7a711eb"],

Cell[CellGroupData[{

Cell["Section 1 defines the notation used in this notebook.", "Item",
 CellChangeTimes->{{3.803921981913136*^9, 
  3.8039219826910067`*^9}},ExpressionUUID->"6fe77696-7e74-4533-8048-\
a05989e8e069"],

Cell[TextData[{
 "Section 2 contains the vectors ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["F", "\[RightVector]"], "K"], TraditionalForm]],
  ExpressionUUID->"2087c015-ab6a-44ed-a8ba-5946033ca03f"],
 " from Equation (4.1) of the paper."
}], "Item",
 CellChangeTimes->{{3.803921981913136*^9, 
  3.803921988082565*^9}},ExpressionUUID->"fa8c0150-f542-4f38-931d-\
f20540b7afda"]
}, Open  ]],

Cell[CellGroupData[{

Cell["1. Notation", "Section",
 CellChangeTimes->{{3.801362337051351*^9, 
  3.801362339620028*^9}},ExpressionUUID->"6dd09974-5653-4abc-b651-\
2ba437de3021"],

Cell["\<\
\[Bullet] The eigenvalues of the fixed scalar eigenfunctions are \
\[Lambda][a[1]] and \[Lambda][a[2]]. 
\[Bullet] The summed eigenvalues are \[Lambda][a], \[Lambda][i], and \
\[Lambda][\[CapitalIota]], corresponding to scalar, transverse 1-form, and \
transverse traceless 2-tensor eigenmodes, respectively. 
\[Bullet] The dimension of the manifold is N1\
\>", "Text",
 CellChangeTimes->{{3.801362702583975*^9, 3.801362860526575*^9}, {
  3.8013629363519487`*^9, 3.80136296656713*^9}, {3.8013629974869127`*^9, 
  3.801362999062396*^9}, {3.8013630317565737`*^9, 3.80136303314123*^9}, {
  3.8039215559518642`*^9, 
  3.80392159886176*^9}},ExpressionUUID->"c13055f7-ca33-49b1-a5e5-\
a62f1038b5d0"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "2. Vectors ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["F", "\[RightVector]"], "K"], TraditionalForm]],
  ExpressionUUID->"25c1113f-3162-46c2-a80d-f4e969a9c977"],
 " defining the consistency conditions"
}], "Section",
 CellChangeTimes->{{3.8013622695694237`*^9, 3.8013622999630737`*^9}, {
  3.801362331081134*^9, 3.8013623312956753`*^9}, {3.803921634794651*^9, 
  3.803921654638563*^9}},ExpressionUUID->"7de20ce1-eddf-436c-8902-\
e978a247d175"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"F1", "=", 
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"a", "[", "2", "]"}], "]"}]}], 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"a", "[", "1", "]"}], "]"}]], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "1", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", "N1", " ", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"a", "[", "2", "]"}], "]"}]}], 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"a", "[", "1", "]"}], "]"}]]}], ",", 
     FractionBox[
      RowBox[{"16", " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"a", "[", "2", "]"}], "]"}]}], 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"a", "[", "1", "]"}], "]"}]], ",", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"a", "[", "2", "]"}], "]"}]}], 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"a", "[", "1", "]"}], "]"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "N1", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"a", "[", "1", "]"}], "]"}], "2"], "+", 
          RowBox[{"3", " ", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"a", "[", "1", "]"}], "]"}], " ", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"a", "[", "2", "]"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "2", "]"}], "]"}], "2"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"a", "[", "1", "]"}], "]"}], "2"]]}], ",", 
     FractionBox[
      RowBox[{"16", " ", "N1", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"a", "[", "1", "]"}], "]"}], "2"]]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Lambda]", "[", "\[CapitalIota]", "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"a", "[", "1", "]"}], "]"}]], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"\[Lambda]", "[", "\[CapitalIota]", "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"a", "[", "1", "]"}], "]"}]]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"8", " ", "N1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"8", " ", "N1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"8", " ", "N1", " ", 
           RowBox[{"\[Lambda]", "[", "\[CapitalIota]", "]"}]}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"a", "[", "1", "]"}], "]"}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"8", " ", "N1", " ", 
           RowBox[{"\[Lambda]", "[", "\[CapitalIota]", "]"}]}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"a", "[", "1", "]"}], "]"}]], ",", "0"}], "}"}]}], "}"}]}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F3", "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", 
     RowBox[{"16", " ", "N1"}], ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"8", " ", "N1", " ", 
       RowBox[{"\[Lambda]", "[", "\[CapitalIota]", "]"}]}], 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"a", "[", "1", "]"}], "]"}]], ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F4", "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"\[Lambda]", "[", "i", "]"}], 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"a", "[", "1", "]"}], "]"}]], ",", "0", ",", 
     FractionBox[
      RowBox[{"8", " ", "N1", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"a", "[", "1", "]"}], "]"}], "-", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"a", "[", "1", "]"}], "]"}], "2"]], ",", "0", ",", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", "i", "]"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"a", "[", "1", "]"}], "]"}], "2"]], ",", 
     FractionBox[
      RowBox[{"4", " ", "N1", " ", 
       RowBox[{"\[Lambda]", "[", "i", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[Lambda]", "[", "i", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "-", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}], "2"]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"a", "[", "1", "]"}], "]"}], "3"]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "N1", " ", 
        SuperscriptBox[
         RowBox[{"\[Lambda]", "[", "i", "]"}], "3"]}], 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"a", "[", "1", "]"}], "]"}], "3"]]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F5", "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", 
     FractionBox[
      RowBox[{"16", " ", "N1", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"a", "[", "1", "]"}], "]"}], "-", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"a", "[", "1", "]"}], "]"}], "2"]], ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"8", " ", "N1", " ", 
       RowBox[{"\[Lambda]", "[", "i", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"a", "[", "1", "]"}], "]"}], "-", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"a", "[", "1", "]"}], "]"}], "3"]], ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F6", "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"\[Lambda]", "[", "i", "]"}]}], 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"a", "[", "1", "]"}], "]"}]], ",", 
     FractionBox[
      RowBox[{"4", " ", "N1", " ", 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", "i", "]"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"a", "[", "1", "]"}], "]"}], "2"]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "N1", " ", 
        SuperscriptBox[
         RowBox[{"\[Lambda]", "[", "i", "]"}], "2"]}], 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"a", "[", "1", "]"}], "]"}], "2"]]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F7", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"4", "-", 
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"\[Lambda]", "[", "a", "]"}]}], 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"a", "[", "1", "]"}], "]"}]]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", "[", "a", "]"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"a", "[", "1", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "N1"}]}], ")"}], " ", 
              RowBox[{"\[Lambda]", "[", "a", "]"}]}], "-", 
             RowBox[{"4", " ", "N1", " ", 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"a", "[", "1", "]"}], "]"}]}]}], ")"}]}], 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "3"]}]], ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"3", " ", "N1"}]}], ")"}], " ", "N1", " ", 
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", "a", "]"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SuperscriptBox["N1", "2"]}], ")"}], " ", 
            RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "1", "]"}], "]"}], "2"]}]}], 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", "N1", " ", 
           SuperscriptBox[
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "2"]}]], ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            RowBox[{"\[Lambda]", "[", "a", "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "2", "]"}], "]"}]}]}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"a", "[", "1", "]"}], "]"}]]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{
           RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", "[", "a", "]"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"a", "[", "2", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "N1"}]}], ")"}], " ", 
              RowBox[{"\[Lambda]", "[", "a", "]"}]}], "-", 
             RowBox[{"4", " ", "N1", " ", 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"a", "[", "2", "]"}], "]"}]}]}], ")"}]}], 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "3"]}]]}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"3", " ", "N1"}]}], ")"}], " ", "N1", " ", 
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", "a", "]"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SuperscriptBox["N1", "2"]}], ")"}], " ", 
            RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "2", "]"}], "]"}]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "2", "]"}], "]"}], "2"]}]}], 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", "N1", " ", 
           SuperscriptBox[
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "2"]}]]}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[Lambda]", "[", "a", "]"}], 
           RowBox[{"8", " ", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}]}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[Lambda]", "[", "a", "]"}], 
           RowBox[{"8", " ", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}]}]]}], ",", "0"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["1", "2"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"N1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "a", "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"\[Lambda]", "[", 
                RowBox[{"a", "[", "1", "]"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "a", "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"\[Lambda]", "[", 
                RowBox[{"a", "[", "2", "]"}], "]"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "2"]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"N1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "a", "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"\[Lambda]", "[", 
                RowBox[{"a", "[", "1", "]"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "a", "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"\[Lambda]", "[", 
                RowBox[{"a", "[", "2", "]"}], "]"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "2"]]}], ",", "0"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"N1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"N1", " ", 
              SuperscriptBox[
               RowBox[{"\[Lambda]", "[", "a", "]"}], "2"]}], "+", 
             RowBox[{"16", " ", 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"a", "[", "1", "]"}], "]"}], " ", 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"a", "[", "2", "]"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}]}]}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "2"]}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"N1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"N1", " ", 
              SuperscriptBox[
               RowBox[{"\[Lambda]", "[", "a", "]"}], "2"]}], "+", 
             RowBox[{"16", " ", 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"a", "[", "1", "]"}], "]"}], " ", 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"a", "[", "2", "]"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}]}]}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "2"]}]], ",", "0"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "a", "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"\[Lambda]", "[", 
                RowBox[{"a", "[", "1", "]"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "a", "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Lambda]", "[", 
                  RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
                 RowBox[{"\[Lambda]", "[", 
                  RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}]}]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "1", "]"}], "]"}], "2"]}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "a", "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"\[Lambda]", "[", 
                RowBox[{"a", "[", "1", "]"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "a", "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Lambda]", "[", 
                  RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
                 RowBox[{"\[Lambda]", "[", 
                  RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}]}]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "1", "]"}], "]"}], "2"]}]]}], ",", "0"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "1", "]"}], "]"}], "3"]}]], "N1", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", "a", "]"}], "3"], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"\[Lambda]", "[", "a", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Lambda]", "[", 
                RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
               RowBox[{"\[Lambda]", "[", 
                RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]", "[", 
                  RowBox[{"a", "[", "1", "]"}], "]"}], "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{"a", "[", "1", "]"}], "]"}], " ", 
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{"a", "[", "2", "]"}], "]"}]}], "+", 
               SuperscriptBox[
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{"a", "[", "2", "]"}], "]"}], "2"]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "1", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{"a", "[", "1", "]"}], "]"}], "2"], "+", 
               RowBox[{"3", " ", 
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{"a", "[", "1", "]"}], "]"}], " ", 
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{"a", "[", "2", "]"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]", "[", 
                  RowBox[{"a", "[", "2", "]"}], "]"}], "2"]}]}], ")"}]}]}], 
           ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "1", "]"}], "]"}], "3"]}]], "N1", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", "a", "]"}], "3"], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"\[Lambda]", "[", "a", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Lambda]", "[", 
                RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
               RowBox[{"\[Lambda]", "[", 
                RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]", "[", 
                  RowBox[{"a", "[", "1", "]"}], "]"}], "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{"a", "[", "1", "]"}], "]"}], " ", 
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{"a", "[", "2", "]"}], "]"}]}], "+", 
               SuperscriptBox[
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{"a", "[", "2", "]"}], "]"}], "2"]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "1", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{"a", "[", "1", "]"}], "]"}], "2"], "+", 
               RowBox[{"3", " ", 
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{"a", "[", "1", "]"}], "]"}], " ", 
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{"a", "[", "2", "]"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]", "[", 
                  RowBox[{"a", "[", "2", "]"}], "]"}], "2"]}]}], ")"}]}]}], 
           ")"}]}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "1", "]"}], "]"}], "3"]}]], "N1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "N1"}], ")"}]}], " ", 
             SuperscriptBox[
              RowBox[{"\[Lambda]", "[", "a", "]"}], "3"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", "N1"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"\[Lambda]", "[", "a", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Lambda]", "[", 
                RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
               RowBox[{"\[Lambda]", "[", 
                RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", 
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "1", "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}], "2"]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]", "[", 
                  RowBox[{"a", "[", "1", "]"}], "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"3", " ", "N1"}]}], ")"}], " ", 
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{"a", "[", "1", "]"}], "]"}], " ", 
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{"a", "[", "2", "]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]", "[", 
                  RowBox[{"a", "[", "2", "]"}], "]"}], "2"]}]}], ")"}]}]}], 
           ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "1", "]"}], "]"}], "3"]}]], "N1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "N1"}], ")"}]}], " ", 
             SuperscriptBox[
              RowBox[{"\[Lambda]", "[", "a", "]"}], "3"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", "N1"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"\[Lambda]", "[", "a", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Lambda]", "[", 
                RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
               RowBox[{"\[Lambda]", "[", 
                RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", 
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "1", "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}], "2"]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]", "[", 
                  RowBox[{"a", "[", "1", "]"}], "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"3", " ", "N1"}]}], ")"}], " ", 
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{"a", "[", "1", "]"}], "]"}], " ", 
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{"a", "[", "2", "]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]", "[", 
                  RowBox[{"a", "[", "2", "]"}], "]"}], "2"]}]}], ")"}]}]}], 
           ")"}]}], ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F8", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "N1"}], ")"}], " ", 
               RowBox[{"\[Lambda]", "[", "a", "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"\[Lambda]", "[", 
                RowBox[{"a", "[", "1", "]"}], "]"}]}]}], ")"}], "2"]}], 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", "N1", " ", 
           SuperscriptBox[
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "3"]}]], ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "N1"}], ")"}], " ", 
              RowBox[{"\[Lambda]", "[", "a", "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"a", "[", "1", "]"}], "]"}]}]}], ")"}], "2"], 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", "N1", " ", 
           SuperscriptBox[
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "2"]}]], ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{
           RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "N1"}], ")"}], " ", 
               RowBox[{"\[Lambda]", "[", "a", "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"\[Lambda]", "[", 
                RowBox[{"a", "[", "2", "]"}], "]"}]}]}], ")"}], "2"]}], 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", "N1", " ", 
           SuperscriptBox[
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "3"]}]]}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "N1"}], ")"}], " ", 
              RowBox[{"\[Lambda]", "[", "a", "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"a", "[", "2", "]"}], "]"}]}]}], ")"}], "2"], 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", "N1", " ", 
           SuperscriptBox[
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "2"]}]]}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "N1"}], ")"}], " ", 
              RowBox[{"\[Lambda]", "[", "a", "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"a", "[", "1", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "N1"}], ")"}], " ", 
              RowBox[{"\[Lambda]", "[", "a", "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"a", "[", "2", "]"}], "]"}]}]}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "2"]}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "N1"}], ")"}], " ", 
              RowBox[{"\[Lambda]", "[", "a", "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"a", "[", "1", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "N1"}], ")"}], " ", 
              RowBox[{"\[Lambda]", "[", "a", "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"a", "[", "2", "]"}], "]"}]}]}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "2"]}]], ",", "0"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{
           RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "N1"}], ")"}], " ", 
              RowBox[{"\[Lambda]", "[", "a", "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"a", "[", "1", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "N1"}], ")"}], " ", 
              RowBox[{"\[Lambda]", "[", "a", "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"a", "[", "2", "]"}], "]"}]}]}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "3"]}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "N1"}], ")"}], " ", 
              RowBox[{"\[Lambda]", "[", "a", "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"a", "[", "1", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "N1"}], ")"}], " ", 
              RowBox[{"\[Lambda]", "[", "a", "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"a", "[", "2", "]"}], "]"}]}]}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "3"]}]], ",", "0"}], 
        "}"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F9", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", "a", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Lambda]", "[", "a", "]"}]}], "+", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"a", "[", "1", "]"}], "]"}], "3"]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Lambda]", "[", "a", "]"}], "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "-", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}], "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"a", "[", "1", "]"}], "]"}], "3"]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", "a", "]"}], "2"], 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"a", "[", "1", "]"}], "]"}], "2"]]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"a", "[", "1", "]"}], "]"}], "4"]}]], "N1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "N1"}], ")"}]}], " ", 
         SuperscriptBox[
          RowBox[{"\[Lambda]", "[", "a", "]"}], "4"]}], "+", 
        RowBox[{"N1", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "-", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}], "4"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "N1"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Lambda]", "[", "a", "]"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "-", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[Lambda]", "[", "a", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"10", "-", 
              RowBox[{"4", " ", "N1"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "1", "]"}], "]"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], " ", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "2", "]"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"2", " ", "N1"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "2", "]"}], "]"}], "2"]}]}], ")"}]}]}], 
       ")"}]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "N1", " ", 
        SuperscriptBox[
         RowBox[{"\[Lambda]", "[", "a", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Lambda]", "[", "a", "]"}]}], "+", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}], "2"]}], 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"a", "[", "1", "]"}], "]"}], "4"]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", "a", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", "a", "]"}], "+", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"a", "[", "1", "]"}], "]"}], "-", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"a", "[", "1", "]"}], "]"}], "4"]], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"a", "[", "1", "]"}], "]"}], "5"]}]], "N1", " ", 
      RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"N1", " ", 
         SuperscriptBox[
          RowBox[{"\[Lambda]", "[", "a", "]"}], "4"]}], "+", 
        RowBox[{"N1", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "-", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}], "4"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"\[Lambda]", "[", "a", "]"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "N1"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "1", "]"}], "]"}], "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], " ", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "2", "]"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "2", "]"}], "]"}], "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"\[Lambda]", "[", "a", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"7", " ", "N1"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "1", "]"}], "]"}], "2"]}], "+", 
           RowBox[{"2", " ", "N1", " ", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], " ", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "2", "]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "N1"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "2", "]"}], "]"}], "2"]}]}], ")"}]}]}], 
       ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"a", "[", "1", "]"}], "]"}], "5"]], "4", " ", "N1", " ", 
      SuperscriptBox[
       RowBox[{"\[Lambda]", "[", "a", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Lambda]", "[", "a", "]"}], "3"], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"\[Lambda]", "[", "a", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "1", "]"}], "]"}], "2"]}], "+", 
           RowBox[{"10", " ", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], " ", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "2", "]"}], "]"}]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "2", "]"}], "]"}], "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "3"], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "1", "]"}], "]"}], "2"], " ", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "2", "]"}], "]"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "2", "]"}], "]"}], "2"]}], "-", 
           SuperscriptBox[
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "2", "]"}], "]"}], "3"]}], ")"}]}]}], 
       ")"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F10", "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "N1"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Lambda]", "[", "a", "]"}], "2"]}], "-", 
         RowBox[{"N1", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "1", "]"}], "]"}], "-", 
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}]}]}], ")"}], "2"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"a", "[", "1", "]"}], "]"}], "4"]}]], ",", "0", ",", "0", 
     ",", 
     FractionBox[
      RowBox[{
       RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "N1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Lambda]", "[", "a", "]"}], "2"]}], "-", 
          RowBox[{"N1", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"a", "[", "1", "]"}], "]"}], "-", 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}]}]}], ")"}], "2"]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"a", "[", "1", "]"}], "]"}], "5"]}]], ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F11", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[Lambda]", "[", "a", "]"}]}], "+", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"a", "[", "2", "]"}], "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"a", "[", "1", "]"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Lambda]", "[", "a", "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"a", "[", "1", "]"}], "]"}], "-", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}], "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}]}]}], 
      RowBox[{"4", " ", 
       RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"a", "[", "1", "]"}], "]"}]}]], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "N1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Lambda]", "[", "a", "]"}]}], "+", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}], "2"]}], 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"a", "[", "1", "]"}], "]"}], "2"]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "N1", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Lambda]", "[", "a", "]"}]}], "+", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}], "2"]}], 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"a", "[", "1", "]"}], "]"}], "2"]]}], ",", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Lambda]", "[", "a", "]"}], "+", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"a", "[", "1", "]"}], "]"}], "-", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}], "2"], 
      SuperscriptBox[
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"a", "[", "1", "]"}], "]"}], "2"]], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[Lambda]", "[", "a", "]"}], "3"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"\[Lambda]", "[", "a", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "N1", " ", 
          SuperscriptBox[
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"a", "[", "1", "]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "N1"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"a", "[", "1", "]"}], "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "1", "]"}], "]"}], " ", 
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "2", "]"}], "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "2", "]"}], "]"}], "2"]}], ")"}]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"a", "[", "1", "]"}], "]"}], "3"]], ",", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"a", "[", "1", "]"}], "]"}], "3"]], "4", " ", "N1", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Lambda]", "[", "a", "]"}], "3"], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"\[Lambda]", "[", "a", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"a", "[", "1", "]"}], "]"}], "+", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"a", "[", "2", "]"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "1", "]"}], "]"}], "2"]}], "+", 
           RowBox[{"10", " ", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], " ", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "2", "]"}], "]"}]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "2", "]"}], "]"}], "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], "3"], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "1", "]"}], "]"}], "2"], " ", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "2", "]"}], "]"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "1", "]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"a", "[", "2", "]"}], "]"}], "2"]}], "-", 
           SuperscriptBox[
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"a", "[", "2", "]"}], "]"}], "3"]}], ")"}]}]}], 
       ")"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.801361841815495*^9, 3.801361970139811*^9}, {
  3.8013620005154448`*^9, 
  3.801362050175291*^9}},ExpressionUUID->"456b08dc-c632-4d03-a37e-\
63f087cb8bdd"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1264, 661},
WindowMargins->{{4, Automatic}, {Automatic, 23}},
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 190, 3, 96, "Title",ExpressionUUID->"59fe9af4-5a4a-4eb3-99dc-d39f6a2b363d"],
Cell[773, 27, 630, 10, 34, "Text",ExpressionUUID->"7bdf340f-17b4-4fdc-977c-a065c7a711eb"],
Cell[CellGroupData[{
Cell[1428, 41, 197, 3, 31, "Item",ExpressionUUID->"6fe77696-7e74-4533-8048-a05989e8e069"],
Cell[1628, 46, 396, 11, 33, "Item",ExpressionUUID->"fa8c0150-f542-4f38-931d-f20540b7afda"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2061, 62, 156, 3, 67, "Section",ExpressionUUID->"6dd09974-5653-4abc-b651-2ba437de3021"],
Cell[2220, 67, 703, 13, 78, "Text",ExpressionUUID->"c13055f7-ca33-49b1-a5e5-a62f1038b5d0"]
}, Closed]],
Cell[CellGroupData[{
Cell[2960, 85, 482, 12, 53, "Section",ExpressionUUID->"7de20ce1-eddf-436c-8902-e978a247d175"],
Cell[3445, 99, 64647, 1793, 1706, "Input",ExpressionUUID->"456b08dc-c632-4d03-a37e-63f087cb8bdd"]
}, Closed]]
}, Open  ]]
}
]
*)


